Newton to Einstein - dust to dust

We investigate the relation between the standard Newtonian equations for a pressureless fluid (dust) and the Einstein equations in a double expansion in small scales and small metric perturbations. We find that parts of the Einstein equations can be rewritten as a closed system of two coupled differential equations for the scalar and transverse vector metric perturbations in Poisson gauge. It is then shown that this system is equivalent to the Newtonian system of continuity and Euler equations. Brustein and Riotto (2011) conjectured the equivalence of these systems in the special case where vector perturbations were neglected. We show that this approach does not lead to the Euler equation but to a physically different one with large deviations already in the 1-loop power spectrum. We show that it is also possible to consistently set to zero the vector perturbations which strongly constrains the allowed initial conditions, in particular excluding Gaussian ones such that inclusion of vector perturbations is inevitable in the cosmological context. In addition we derive nonlinear equations for the gravitational slip and tensor perturbations, thereby extending Newtonian gravity of a dust fluid to account for nonlinear light propagation effects and dust-induced gravitational waves.

==> F3SymkernelExplicit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    166560,       4817]
NotebookOptionsPosition[    163807,       4729]
NotebookOutlinePosition[    164165,       4745]
CellTagsIndexPosition[    164122,       4742]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Notebook requires ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 9 (for TensorExpand)"
}], "Text",
 CellChangeTimes->{{3.595171153797121*^9, 3.595171161564683*^9}, {
  3.595171533564886*^9, 3.5951715384275293`*^9}},
 Background->RGBColor[1, 0.9, 1]],

Cell["Define some 3-vectors", "Text",
 CellChangeTimes->{{3.595163591001539*^9, 3.59516359753617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q1", "|", "q2", "|", "q3"}], ")"}], "\[Element]", 
    RowBox[{"Vectors", "[", 
     RowBox[{"3", ",", "Reals"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5951635690501137`*^9, 3.595163584832855*^9}, {
  3.59517598459622*^9, 3.595175984788357*^9}}],

Cell["The F3 kernels", "Text",
 CellChangeTimes->{{3.595162796233938*^9, 3.595162803720725*^9}, {
  3.5951634142778893`*^9, 3.595163416884603*^9}, {3.595171392656925*^9, 
  3.5951714156810904`*^9}},
 FontSize->18,
 Background->RGBColor[0.87, 0.94, 1]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
The F3 Kernel from Goroff (Eq. A.3)\
\>", "Text",
 CellChangeTimes->{{3.595162808481949*^9, 3.5951628204331007`*^9}, {
  3.595163372493175*^9, 3.595163376883946*^9}, {3.595171405674461*^9, 
  3.595171412200996*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F3G", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       RowBox[{"q1", ".", "q1"}], " ", 
       RowBox[{"q2", ".", "q2"}], " ", 
       RowBox[{"q3", ".", "q3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "21"}], " ", 
       RowBox[{"q1", ".", "q2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "14"}], " ", 
       RowBox[{"q2", ".", "q2"}], " ", 
       RowBox[{"q1", ".", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       RowBox[{"q3", ".", "q3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"q3", ".", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]}]}], " ", ")"}]}], " ",
    "+", 
   RowBox[{
    RowBox[{"q1", ".", 
     RowBox[{"(", 
      RowBox[{"q2", "+", "q3"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], " ", "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       RowBox[{"q1", ".", "q1"}], " ", 
       RowBox[{"q2", ".", "q2"}], " ", 
       RowBox[{"q3", ".", "q3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q3", "+", "q2"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"q3", "+", "q2"}], ")"}]}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "21"}], " ", 
       RowBox[{"q2", ".", "q3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "14"}], 
       RowBox[{"q3", ".", "q3"}], " ", 
       RowBox[{"q2", ".", 
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"q1", ".", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"18", 
       RowBox[{"q1", ".", "q1"}], " ", 
       RowBox[{"q2", ".", "q2"}], " ", 
       RowBox[{"q3", ".", "q3"}]}], " ", ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"q2", ".", "q3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}]}]}], " ", "+", 
      RowBox[{"5", 
       RowBox[{"q3", ".", "q3"}], " ", 
       RowBox[{"q2", ".", 
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}]}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.586611116338593*^9, 3.586611306644404*^9}, {
   3.586611356729732*^9, 3.5866113836499443`*^9}, {3.5866154614396667`*^9, 
   3.586615614409724*^9}, {3.586616662078315*^9, 3.586616738134637*^9}, {
   3.586617850950469*^9, 3.586617873272284*^9}, 3.586617907397194*^9, {
   3.586618198435193*^9, 3.5866181994875317`*^9}, {3.58661831323534*^9, 
   3.586618319784482*^9}, {3.586618498107863*^9, 3.586618501446127*^9}, 
   3.595162839590046*^9, 3.595163521163637*^9, 3.5951690923622923`*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["The F3 Kernel from Jain & Bertschinger", "Text",
 CellChangeTimes->{{3.595175618749132*^9, 3.595175630444108*^9}, {
  3.595175890106968*^9, 3.595175897713387*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"al", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2"}], ")"}], ".", "q1"}], 
    RowBox[{"q1", ".", "q1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bet", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}], ".", 
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2"}], ")"}]}], 
     RowBox[{"q1", ".", "q2"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"q1", ".", "q1"}], " ", 
     RowBox[{"q2", ".", "q2"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", "[", 
   RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"5", "/", "7"}], "+", 
   RowBox[{
    RowBox[{"2", "/", "7"}], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", ".", "q2"}], ")"}], "^", "2"}], 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], " ", 
      RowBox[{"q2", ".", "q2"}]}]]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"q1", ".", "q2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"q1", ".", "q1"}]}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"q2", ".", "q2"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G2", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"3", "/", "7"}], "+", 
    RowBox[{
     RowBox[{"4", "/", "7"}], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", ".", "q2"}], ")"}], "^", "2"}], 
      RowBox[{
       RowBox[{"q1", ".", "q1"}], " ", 
       RowBox[{"q2", ".", "q2"}]}]]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"q1", ".", "q2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"q1", ".", "q1"}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"q2", ".", "q2"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3J", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "18"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", 
      RowBox[{"al", "[", 
       RowBox[{"q1", ",", 
        RowBox[{"q2", "+", "q3"}]}], "]"}], 
      RowBox[{"F2", "[", 
       RowBox[{"q2", ",", "q3"}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"bet", "[", 
       RowBox[{"q1", ",", 
        RowBox[{"q2", "+", "q3"}]}], "]"}], 
      RowBox[{"G2", "[", 
       RowBox[{"q2", ",", "q3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{"al", "[", 
          RowBox[{
           RowBox[{"q1", "+", "q2"}], ",", "q3"}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"bet", "[", 
          RowBox[{
           RowBox[{"q1", "+", "q2"}], ",", "q3"}], "]"}]}]}], ")"}], 
      RowBox[{"G2", "[", 
       RowBox[{"q1", ",", "q2"}], "]"}]}]}], " ", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.584853426702684*^9, 3.584853550282095*^9}, 
   3.595168779281052*^9, {3.595169125607108*^9, 3.59516916655927*^9}, {
   3.595172586587139*^9, 3.5951725868352118`*^9}, {3.595175633680213*^9, 
   3.595175635744967*^9}, {3.5956788335201807`*^9, 3.595678833903604*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
The F3 Kernel from Brustein and Riotto (Eq. 3.20, we included the missing \
factor k_4^2)\
\>", "Text",
 CellChangeTimes->{{3.595162808481949*^9, 3.5951628204331007`*^9}, {
  3.595163372493175*^9, 3.595163376883946*^9}, {3.595172438629711*^9, 
  3.595172464509871*^9}, {3.595172559785818*^9, 3.595172572728218*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F31", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}]}], 
   RowBox[{"1", "/", "14"}], " ", 
   RowBox[{"q1", ".", 
    RowBox[{"(", 
     RowBox[{"q2", "+", "q3"}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"5", "/", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}], ".", "q2"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], ".", "q3"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}]}]}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"q2", ".", "q3"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], " ", 
      RowBox[{"q2", ".", "q2"}], " ", 
      RowBox[{"q3", ".", "q3"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.595172015231084*^9, 3.595172100352522*^9}, {
   3.595172252428441*^9, 3.595172257443688*^9}, {3.595172521457913*^9, 
   3.595172523441702*^9}, {3.5956788232461777`*^9, 3.5956788449091263`*^9}, 
   3.5956788962528973`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F32", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "3"}], 
   RowBox[{"q1", ".", 
    RowBox[{"(", 
     RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q2", "+", "q3"}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"5", "/", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}], ".", "q2"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], ".", "q3"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}]}]}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"q2", ".", "q3"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], " ", 
      RowBox[{"q2", ".", "q2"}], " ", 
      RowBox[{"q3", ".", "q3"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5951721346909847`*^9, 3.595172203963175*^9}, 
   3.595172428959298*^9, {3.595678825037099*^9, 3.595678848156645*^9}, 
   3.595678898493411*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F33", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "9"}], "   ", 
   RowBox[{"q1", ".", 
    RowBox[{"(", 
     RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], " ", 
   RowBox[{
    RowBox[{"q2", ".", 
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], " ", 
      RowBox[{"q2", ".", "q2"}]}], " ", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.584858662678067*^9, 3.5848587041582947`*^9}, {
   3.5848592465783157`*^9, 3.584859248593266*^9}, {3.5848613103310127`*^9, 
   3.584861314999909*^9}, {3.5848701132752247`*^9, 3.5848701139468946`*^9}, {
   3.584870157413301*^9, 3.584870158857996*^9}, {3.584871010853981*^9, 
   3.584871033111044*^9}, {3.584871598129468*^9, 3.584871612904818*^9}, {
   3.584899175959029*^9, 3.5848991771874437`*^9}, 3.584978684230385*^9, {
   3.585064456969198*^9, 3.58506448534391*^9}, {3.585072236267645*^9, 
   3.585072237235836*^9}, 3.586631255467558*^9, {3.586631442002049*^9, 
   3.586631453134205*^9}, 3.586631772976186*^9, 3.595162682832879*^9, {
   3.59567882622031*^9, 3.595678853132313*^9}, 3.595678899852376*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F3B", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"F31", "[", 
    RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "+", 
   RowBox[{"F32", "[", 
    RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "+", 
   RowBox[{"F33", "[", 
    RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.584858443912384*^9, 3.584858444748608*^9}, {
   3.5848584768196983`*^9, 3.58485848697637*^9}, {3.58485871031921*^9, 
   3.584858744544982*^9}, {3.584866083567169*^9, 3.584866083840713*^9}, {
   3.5848701965150013`*^9, 3.5848701966973877`*^9}, {3.58487111832241*^9, 
   3.584871118644103*^9}, {3.5848997536092052`*^9, 3.5848997713368053`*^9}, 
   3.584899810249978*^9, {3.584964543324469*^9, 3.5849645574474497`*^9}, 
   3.58497870601447*^9, {3.5850645078333063`*^9, 3.58506450869144*^9}, 
   3.585071194458865*^9, {3.59516282525029*^9, 3.59516282545056*^9}, {
   3.595678827452147*^9, 3.595678862515974*^9}, {3.595678902716619*^9, 
   3.5956789054603167`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Our F3 Kernel including omega in F34\
\>", "Text",
 CellChangeTimes->{{3.595162808481949*^9, 3.5951628204331007`*^9}, {
  3.595163372493175*^9, 3.595163376883946*^9}, {3.595172438629711*^9, 
  3.595172464509871*^9}, {3.595172559785818*^9, 3.595172572728218*^9}, {
  3.595678871356576*^9, 3.595678888002679*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F34", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "/", "9"}], "   ", 
   RowBox[{
    RowBox[{"q1", ".", 
     RowBox[{"(", 
      RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}]}], " ", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], " ", 
      RowBox[{"q2", ".", "q2"}], " ", 
      RowBox[{"q3", ".", "q3"}]}], " ", ")"}]}], 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"q2", "+", "q3"}], ")"}]}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", "+", "q3"}], ")"}], ".", "q3"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"q2", "+", "q3"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q1", "+", "q2", "+", "q3"}], ")"}], ".", "q3"}]}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q2", "+", "q3"}], ")"}], ".", "q2"}]}]}]], "Input",
 CellChangeTimes->{{3.584858662678067*^9, 3.5848587041582947`*^9}, {
   3.5848592465783157`*^9, 3.584859248593266*^9}, {3.5848613103310127`*^9, 
   3.584861314999909*^9}, {3.5848701132752247`*^9, 3.5848701139468946`*^9}, {
   3.584870157413301*^9, 3.584870158857996*^9}, {3.584871010853981*^9, 
   3.584871033111044*^9}, {3.584871598129468*^9, 3.584871612904818*^9}, {
   3.584899175959029*^9, 3.5848991771874437`*^9}, 3.584978684230385*^9, {
   3.585064456969198*^9, 3.58506448534391*^9}, {3.585072236267645*^9, 
   3.585072237235836*^9}, 3.586631255467558*^9, {3.586631442002049*^9, 
   3.586631453134205*^9}, 3.586631772976186*^9, 3.595162682832879*^9, {
   3.595678893036379*^9, 3.595678917734017*^9}, {3.595679193045092*^9, 
   3.595679200963667*^9}, {3.595679232516985*^9, 3.59567927634088*^9}, {
   3.595679313774197*^9, 3.595679339413155*^9}, 3.595679441181199*^9, {
   3.595679510855091*^9, 3.595679521589954*^9}, 3.5956796345252934`*^9, 
   3.595679805541502*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F3", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"F3B", "[", 
    RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "+", 
   RowBox[{"F34", "[", 
    RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.584858443912384*^9, 3.584858444748608*^9}, {
   3.5848584768196983`*^9, 3.58485848697637*^9}, {3.58485871031921*^9, 
   3.584858744544982*^9}, {3.584866083567169*^9, 3.584866083840713*^9}, {
   3.5848701965150013`*^9, 3.5848701966973877`*^9}, {3.58487111832241*^9, 
   3.584871118644103*^9}, {3.5848997536092052`*^9, 3.5848997713368053`*^9}, 
   3.584899810249978*^9, {3.584964543324469*^9, 3.5849645574474497`*^9}, 
   3.58497870601447*^9, {3.5850645078333063`*^9, 3.58506450869144*^9}, 
   3.585071194458865*^9, {3.59516282525029*^9, 3.59516282545056*^9}, {
   3.5956789931655607`*^9, 3.595678999499951*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["Symmetrize the  F3\[CloseCurlyQuote]s", "Text",
 CellChangeTimes->{{3.59516349032742*^9, 3.595163500958362*^9}, 
   3.5951760863820868`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F3Sym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"3", "!"}]}], 
    RowBox[{"Evaluate", "[", 
     RowBox[{"(", 
      RowBox[{"Plus", "@@", 
       RowBox[{"Apply", "[", 
        RowBox[{"F3", ",", 
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}], ",", "2"}], 
        "]"}]}], ")"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.595164595864509*^9, 3.595164619166803*^9}, {
  3.595164664438744*^9, 3.595164667870531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F3BSym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"3", "!"}]}], 
    RowBox[{"Evaluate", "[", 
     RowBox[{"(", 
      RowBox[{"Plus", "@@", 
       RowBox[{"Apply", "[", 
        RowBox[{"F3B", ",", 
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}], ",", "2"}], 
        "]"}]}], ")"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.595678972228128*^9, 3.595678974740172*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F3GSym", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"3", "!"}]}], 
     RowBox[{"Evaluate", "[", 
      RowBox[{"(", 
       RowBox[{"Plus", "@@", 
        RowBox[{"Apply", "[", 
         RowBox[{"F3G", ",", 
          RowBox[{"Permutations", "[", 
           RowBox[{"{", 
            RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}], ",", "2"}], 
         "]"}]}], ")"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3JSym", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"3", "!"}]}], 
    RowBox[{"Evaluate", "[", 
     RowBox[{"(", 
      RowBox[{"Plus", "@@", 
       RowBox[{"Apply", "[", 
        RowBox[{"F3J", ",", 
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}], ",", "2"}], 
        "]"}]}], ")"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595163517609346*^9, 3.595163532362276*^9}, {
   3.5951636221875267`*^9, 3.595163624290394*^9}, {3.595164601039262*^9, 
   3.5951646270152197`*^9}, {3.595164665374502*^9, 3.595164668609914*^9}, {
   3.595175918891983*^9, 3.5951759191079617`*^9}, 3.595176089198802*^9, {
   3.5956789588772287`*^9, 3.595678961797011*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Automatic, 6}],

Cell["\<\
We compare here the full symmetrized F3Sym\
\>", "Text",
 CellChangeTimes->{{3.595163970265155*^9, 3.595163997807988*^9}, {
   3.595164212381742*^9, 3.595164223084538*^9}, 3.595164350943009*^9, {
   3.595170950096273*^9, 3.5951709653044577`*^9}, {3.595171435066544*^9, 
   3.5951714861464357`*^9}, {3.59517552849306*^9, 3.595175539258548*^9}},
 FontSize->18,
 Background->RGBColor[0.87, 0.94, 1]],

Cell["\<\
Jain & Bertschinger and Goroff et al. agree\
\>", "Text",
 CellChangeTimes->{{3.5951759376673937`*^9, 3.595175944578177*^9}, {
  3.595679114020178*^9, 3.595679133668243*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TrueQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F3GSym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
       RowBox[{"F3JSym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], ")"}]}], "//", 
    "TensorExpand"}], "//", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{
  3.5951756797595053`*^9, {3.5956793808853483`*^9, 3.595679381284421*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.595175680307488*^9, 3.595176117355057*^9, 3.595181257459632*^9, {
   3.595679371773472*^9, 3.595679382054257*^9}, 3.595681296038279*^9, 
   3.595695695735251*^9}]
}, Open  ]],

Cell["\<\
Brustein & Riotto do not agree with Jain & Bertschinger and Goroff et al..\
\>", "Text",
 CellChangeTimes->{{3.5951759376673937`*^9, 3.595175968098979*^9}, {
   3.595679092210843*^9, 3.5956790994746857`*^9}, 3.59567913906822*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TrueQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F3BSym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
       RowBox[{"F3GSym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], ")"}]}], "//", 
    "TensorExpand"}], "//", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.5951755824932127`*^9, 3.595175598445458*^9}, 
   3.5956790455475407`*^9}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.595175600303981*^9, 3.5951761192090178`*^9, 
  3.595181261961892*^9, 3.595679386256342*^9, 3.595681298034521*^9, 
  3.59569570044485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TrueQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F3BSym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
       RowBox[{"F3JSym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], ")"}]}], "//", 
    "TensorExpand"}], "//", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{
  3.5951756718793383`*^9, 3.595679046955842*^9, {3.5956793892042923`*^9, 
   3.595679389524284*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.595175673236659*^9, 3.59517611987167*^9, 
  3.595181263566205*^9, 3.595679390833417*^9, 3.59568129866963*^9, 
  3.5956957019117613`*^9}]
}, Open  ]],

Cell["\<\
We agree with Jain & Bertschinger and Goroff et al..\
\>", "Text",
 CellChangeTimes->{{3.5951759376673937`*^9, 3.595175968098979*^9}, {
   3.595679039364538*^9, 3.595679039594571*^9}, {3.595679105332139*^9, 
   3.595679107227138*^9}, 3.595679143132366*^9, {3.595679719251564*^9, 
   3.59567972041084*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TrueQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F3Sym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
       RowBox[{"F3GSym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], ")"}]}], "//", 
    "TensorExpand"}], "//", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.5951755824932127`*^9, 3.595175598445458*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.595175600303981*^9, 3.5951761192090178`*^9, 3.595181261961892*^9, 
   3.5956793965002003`*^9, 3.595679449591978*^9, {3.5956795357426*^9, 
   3.595679563397574*^9}, 3.5956798153490267`*^9, 3.595681298958894*^9, 
   3.5956957026704197`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TrueQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F3Sym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
       RowBox[{"F3JSym", "[", 
        RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], ")"}]}], "//", 
    "TensorExpand"}], "//", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{
  3.5951756718793383`*^9, {3.5956794002200108`*^9, 3.595679400876354*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.595175673236659*^9, 3.59517611987167*^9, 
  3.595181263566205*^9, 3.595679403160184*^9, 3.5956794513747463`*^9, 
  3.595679816390154*^9, 3.5956812991064787`*^9, 3.59569570304191*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
The full symmetrized F3 from Brustein & Riotto\
\>", "Text",
 CellChangeTimes->{{3.595181140074793*^9, 3.5951811833422213`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F3BSym", "[", 
    RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "//", "TensorExpand"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.5951811883026123`*^9, 3.595181190563393*^9}, 
   3.595679056683419*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q2"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q2", ".", "q2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}]}], "+", 
          RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"39", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"27", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"60", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"128", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"50", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"79", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q1"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"71", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"215", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"63", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"131", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"76", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"71", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"63", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"215", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"131", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"38", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"84", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"83", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"38", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"83", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"244", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"q1", ".", "q3"}], " ", 
     RowBox[{"q2", ".", "q2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"76", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"88", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"139", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"38", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"176", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"71", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"166", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"93", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"202", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"579", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"206", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q2", ".", "q2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}]}], "+", 
          RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"202", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"756", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"202", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"756", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"724", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"88", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"103", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"120", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"202", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"71", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"372", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"579", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"166", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"240", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"756", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"540", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"71", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"88", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"147", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"744", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"1766", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"739", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"q1", ".", "q2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"39", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"79", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"76", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"88", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"139", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"38", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"176", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"71", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"540", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"739", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"93", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"378", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"883", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"294", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"126", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"215", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"176", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"352", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"976", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"510", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"200", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"960", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"976", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"101", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"294", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"103", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"88", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"89", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"103", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"101", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"88", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"147", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"89", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"76", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"510", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"674", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"156", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"579", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"278", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"739", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"1722", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"598", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"38", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"84", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"103", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"38", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"103", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"337", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"316", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"337", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"156", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"739", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"510", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"176", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"278", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"598", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"579", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"1722", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"674", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"278", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
             RowBox[{"540", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"976", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"278", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"976", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"856", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"q1", ".", "q1"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"79", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"25", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"47", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"79", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"47", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"131", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"168", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"178", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"299", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"188", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"356", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"131", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"166", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"739", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"632", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"93", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"724", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"1215", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"356", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"215", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"488", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"176", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"294", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"861", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"337", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"316", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"1215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"856", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"131", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"120", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"724", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"739", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"166", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"372", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"89", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"372", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"1215", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"632", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"176", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
             RowBox[{"756", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"1766", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"579", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"81", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"100", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"131", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"316", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"588", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"88", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"428", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"337", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"1215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"1722", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"488", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"579", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
             RowBox[{"756", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"960", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"176", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1766", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"1215", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
             RowBox[{"512", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"1766", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"976", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"488", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"861", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"883", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
                RowBox[{"2319", " ", 
                 RowBox[{"q2", ".", "q3"}], " ", 
                 RowBox[{"q3", ".", "q3"}]}], "+", 
                RowBox[{"861", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"378", " ", 
    RowBox[{"q1", ".", "q1"}], " ", 
    RowBox[{"q2", ".", "q2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q1", ".", "q2"}]}], "+", 
      RowBox[{"q2", ".", "q2"}]}], ")"}], " ", 
    RowBox[{"q3", ".", "q3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q1", ".", "q3"}]}], "+", 
      RowBox[{"q3", ".", "q3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q2", ".", "q2"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q2", ".", "q3"}]}], "+", 
      RowBox[{"q3", ".", "q3"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.595181270502681*^9, 3.5956813020729513`*^9, 
  3.595695710376402*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
The full symmetrized F3 from Goroff et al\
\>", "Text",
 CellChangeTimes->{{3.595181140074793*^9, 3.5951811833422213`*^9}, {
  3.595181224784473*^9, 3.595181227111547*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F3GSym", "[", 
    RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "//", "TensorExpand"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.5951811883026123`*^9, 3.595181212331506*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q2"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q2", ".", "q2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}]}], "+", 
          RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q1"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"q2", ".", "q3"}]}], "+", 
       RowBox[{"74", " ", 
        RowBox[{"q2", ".", "q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"q3", ".", "q3"}]}], "+", 
       RowBox[{"172", " ", 
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q2", ".", "q3"}], " ", 
        RowBox[{"q3", ".", "q3"}]}], "+", 
       RowBox[{"74", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"q3", ".", "q3"}]}], "+", 
       RowBox[{"56", " ", 
        RowBox[{"q2", ".", "q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"q2", ".", "q3"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"13", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"13", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"q1", ".", "q3"}], " ", 
     RowBox[{"q2", ".", "q2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"17", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"33", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"74", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"62", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"86", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"235", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"78", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q2", ".", "q2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}]}], "+", 
          RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"43", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"126", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"43", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"17", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"13", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"86", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"124", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"235", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"74", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"80", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"252", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"180", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"35", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"248", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"626", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"251", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"q1", ".", "q2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"17", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"33", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"180", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"251", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"62", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"252", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"626", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"42", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"81", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"158", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"85", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"264", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"316", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"39", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"43", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"27", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"43", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"105", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"50", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"22", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"80", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"235", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"102", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"251", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"574", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"190", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"28", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"13", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"39", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"110", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"55", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"80", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"251", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"170", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"51", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"95", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"235", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"574", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"220", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"51", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"158", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"79", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"62", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"q1", ".", "q1"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"11", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"11", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"39", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"56", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"50", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"95", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"100", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"74", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"251", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"192", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"62", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"204", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"349", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"100", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"81", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"172", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"210", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"574", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"220", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"349", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"248", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"40", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"204", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"251", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"74", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{"124", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"50", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"124", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"349", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
             RowBox[{"252", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"626", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"235", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"264", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"349", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"13", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"70", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"248", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"220", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"349", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"574", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"172", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"235", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"626", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"349", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"42", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
                RowBox[{"44", " ", 
                 RowBox[{"q2", ".", "q3"}], " ", 
                 RowBox[{"q3", ".", "q3"}]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
             RowBox[{"208", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"626", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"316", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"316", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"574", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"313", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
                RowBox[{"801", " ", 
                 RowBox[{"q2", ".", "q3"}], " ", 
                 RowBox[{"q3", ".", "q3"}]}], "+", 
                RowBox[{"287", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"126", " ", 
    RowBox[{"q1", ".", "q1"}], " ", 
    RowBox[{"q2", ".", "q2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q1", ".", "q2"}]}], "+", 
      RowBox[{"q2", ".", "q2"}]}], ")"}], " ", 
    RowBox[{"q3", ".", "q3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q1", ".", "q3"}]}], "+", 
      RowBox[{"q3", ".", "q3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q2", ".", "q2"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q2", ".", "q3"}]}], "+", 
      RowBox[{"q3", ".", "q3"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.595181277109872*^9, 3.5956813048533163`*^9, 
  3.5956957167455893`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["The difference", "Text",
 CellChangeTimes->{{3.595181248883093*^9, 3.595181250541999*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F3GSym", "[", 
       RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], "-", 
      RowBox[{"F3BSym", "[", 
       RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}], ")"}], "//", 
    "TensorExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.595181239487835*^9, 3.595181243876196*^9}, 
   3.595681321804926*^9, {3.595695654121553*^9, 3.595695664706399*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q1"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"q2", ".", "q3"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"q1", ".", "q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q2", ".", "q2"}], ")"}], "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "-", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"q2", ".", "q3"}], " ", 
        RowBox[{"q3", ".", "q3"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"q3", ".", "q3"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"q2", ".", "q3"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"q1", ".", "q2"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q2"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q2", ".", "q3"}], " ", 
        RowBox[{"q3", ".", "q3"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"q2", ".", "q3"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], "-", 
           RowBox[{"q3", ".", "q3"}]}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"q1", ".", "q3"}], " ", 
     RowBox[{"q2", ".", "q2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"q2", ".", "q3"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"q2", ".", "q3"}]}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"q1", ".", "q2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"q2", ".", "q3"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "-", 
             RowBox[{
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q1", ".", "q1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"q2", ".", "q3"}]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], "-", 
           RowBox[{"q3", ".", "q3"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q2", ".", "q2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q3"}]}], "+", 
          RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q2", ".", "q2"}], ")"}], "3"], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q2", ".", "q3"}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "-", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q3", ".", "q3"}], ")"}], "3"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q2", ".", "q2"}], ")"}], "2"], "+", 
             RowBox[{
              RowBox[{"q3", ".", "q3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"q3", ".", "q3"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"q2", ".", "q3"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"q1", ".", "q1"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"q2", ".", "q2"}], " ", 
        RowBox[{"q2", ".", "q3"}], " ", 
        RowBox[{"q3", ".", "q3"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"q2", ".", "q3"}]}], "+", 
           RowBox[{"q3", ".", "q3"}]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"q1", ".", "q3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "3"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q1", ".", "q2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q3"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"q3", ".", "q3"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q2", ".", "q2"}], ")"}], "2"], "+", 
             RowBox[{"12", " ", 
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"q2", ".", "q3"}], "+", 
                RowBox[{"q3", ".", "q3"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"q3", ".", "q3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"q1", ".", "q2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "3"], " ", 
           RowBox[{"q3", ".", "q3"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q2", ".", "q2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q3"}]}], "+", 
             RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"q3", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q3", ".", "q3"}], ")"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q2", ".", "q2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q2", ".", "q3"}], ")"}], "2"], "+", 
             RowBox[{"8", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q2", ".", "q2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q2", ".", "q3"}], ")"}], "3"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"], " ", 
              RowBox[{"q3", ".", "q3"}]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "3"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q1", ".", "q3"}], " ", 
           RowBox[{"q2", ".", "q3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q2", ".", "q2"}], ")"}], "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q3"}], ")"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"q2", ".", "q3"}], " ", 
              RowBox[{"q3", ".", "q3"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q3", ".", "q3"}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"q1", ".", "q3"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q2", ".", "q2"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"q3", ".", "q3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"q3", ".", "q3"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"q2", ".", "q2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 RowBox[{"q2", ".", "q3"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"q3", ".", "q3"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"27", " ", 
    RowBox[{"q1", ".", "q1"}], " ", 
    RowBox[{"q2", ".", "q2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q1", ".", "q2"}]}], "+", 
      RowBox[{"q2", ".", "q2"}]}], ")"}], " ", 
    RowBox[{"q3", ".", "q3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q1", ".", "q1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q1", ".", "q3"}]}], "+", 
      RowBox[{"q3", ".", "q3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q2", ".", "q2"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"q2", ".", "q3"}]}], "+", 
      RowBox[{"q3", ".", "q3"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5951812804039173`*^9, {3.595681305126631*^9, 3.5956813240774183`*^9}, 
   3.595695720309293*^9}]
}, Open  ]],

Cell["\<\
Consitency check:
The difference between diff=(symmetrized Goroff - symmetrized Brustein) and \
the symmetrized F34 (should be zero)\
\>", "Text",
 CellChangeTimes->{{3.595181248883093*^9, 3.595181250541999*^9}, {
  3.595695612314785*^9, 3.595695644130802*^9}, {3.595695746927746*^9, 
  3.595695778210984*^9}, {3.595695810125594*^9, 3.595695821363974*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"diff", "-", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"3", "!"}]}], 
      RowBox[{"Evaluate", "[", 
       RowBox[{"(", 
        RowBox[{"Plus", "@@", 
         RowBox[{"Apply", "[", 
          RowBox[{"F34", ",", 
           RowBox[{"Permutations", "[", 
            RowBox[{"{", 
             RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}], ",", "2"}], 
          "]"}]}], ")"}], "]"}]}]}], ")"}], "//", "TensorExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.595695629202721*^9, 3.5956956293122177`*^9}, {
  3.595695670654621*^9, 3.595695688190127*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.595695721555938*^9}]
}, Open  ]]
},
WindowSize->{870, 1168},
WindowMargins->{{31, Automatic}, {95, Automatic}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 275, 8, 46, "Text"],
Cell[835, 30, 102, 1, 30, "Text"],
Cell[940, 33, 357, 9, 31, "Input"],
Cell[1300, 44, 251, 5, 51, "Text"],
Cell[1554, 51, 273, 9, 5, "Text"],
Cell[1830, 62, 225, 5, 30, "Text"],
Cell[2058, 69, 3944, 119, 114, "Input"],
Cell[6005, 190, 273, 9, 5, "Text"],
Cell[6281, 201, 169, 2, 30, "Text"],
Cell[6453, 205, 3304, 108, 231, "Input"],
Cell[9760, 315, 273, 9, 5, "Text"],
Cell[10036, 326, 325, 6, 30, "Text"],
Cell[10364, 334, 1410, 43, 46, "Input"],
Cell[11777, 379, 1302, 41, 46, "Input"],
Cell[13082, 422, 1246, 27, 28, "Input"],
Cell[14331, 451, 1043, 20, 28, "Input"],
Cell[15377, 473, 273, 9, 5, "Text"],
Cell[15653, 484, 321, 6, 30, "Text"],
Cell[15977, 492, 2156, 53, 46, "Input"],
Cell[18136, 547, 913, 17, 28, "Input"],
Cell[19052, 566, 273, 9, 5, "Text"],
Cell[19328, 577, 146, 2, 30, "Text"],
Cell[19477, 581, 623, 18, 28, "Input"],
Cell[20103, 601, 576, 17, 28, "Input"],
Cell[20682, 620, 1419, 39, 63, "Input"],
Cell[22104, 661, 273, 9, 5, "Text"],
Cell[22380, 672, 273, 9, 5, "Text"],
Cell[22656, 683, 273, 9, 8, "Text"],
Cell[22932, 694, 406, 8, 51, "Text"],
Cell[23341, 704, 184, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[23550, 712, 470, 13, 28, "Input"],
Cell[24023, 727, 218, 4, 28, "Output"]
}, Open  ]],
Cell[24256, 734, 239, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[24520, 742, 471, 13, 28, "Input"],
Cell[24994, 757, 191, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25222, 765, 496, 14, 28, "Input"],
Cell[25721, 781, 190, 3, 28, "Output"]
}, Open  ]],
Cell[25926, 787, 315, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[26266, 797, 442, 12, 28, "Input"],
Cell[26711, 811, 294, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27042, 821, 469, 13, 28, "Input"],
Cell[27514, 836, 235, 3, 28, "Output"]
}, Open  ]],
Cell[27764, 842, 273, 9, 5, "Text"],
Cell[28040, 853, 138, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[28203, 860, 261, 7, 28, "Input"],
Cell[28467, 869, 49795, 1397, 1380, "Output"]
}, Open  ]],
Cell[78277, 2269, 273, 9, 5, "Text"],
Cell[78553, 2280, 182, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[78760, 2288, 235, 6, 28, "Input"],
Cell[78998, 2296, 49642, 1395, 1359, "Output"]
}, Open  ]],
Cell[128655, 3694, 273, 9, 5, "Text"],
Cell[128931, 3705, 96, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[129052, 3710, 469, 12, 28, "Input"],
Cell[129524, 3724, 33132, 966, 902, "Output"]
}, Open  ]],
Cell[162671, 4693, 366, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[163062, 4704, 656, 19, 46, "Input"],
Cell[163721, 4725, 70, 1, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

